Muonic Force Behind Flavor Anomalies

We develop an economical theoretical framework for combined explanations of the flavor physics anomalies involving muons: $(g-2)_\mu$, $R_{K^{(*)}}$, and $b \to s \mu^+ \mu^-$ angular distributions and branching ratios, that was first initiated by some of us in Ref. [1]. The Standard Model (SM) is supplemented with a lepton-flavored $\mathrm{U}(1)_X$ gauge group. The $\mathrm{U}(1)_X$ gauge boson with the mass of $\mathcal{O}(0.1)$ GeV resolves the $(g-2)_\mu$ tension. A TeV-scale leptoquark, charged under the $\mathrm{U}(1)_X$, carries a muon number and mediates $B$-decays without prompting charged lepton flavor violation or inducing proton decay. We explore the theory space of the chiral, anomaly-free $\mathrm{U}(1)_X$ gauge extensions featuring the above scenario, and identify many suitable charge assignments for the SM$+3\nu_R$ fermion content with the integer charges in the range $X_{F_i} \in [-10,10]$. We then carry out a comprehensive phenomenological study of the muonic force in representative benchmark models. Interestingly, we found models which can resolve the tension without conflicting the complementary constraints, and all of the viable parameter space will be tested in future muonic resonance searches. Finally, the catalog of the anomaly-free lepton-non-universal charge assignments motivated us to explore different directions in model building. We present a model in which the muon mass and the $(g-2)_\mu$ are generated radiatively from a common short-distance dynamics after the $\mathrm{U}(1)_X$ breaking. We also show how to charge a vector leptoquark under $\mathrm{U}(1)_{\mu - \tau}$ in a complete gauge model.

==> anc/Charges.dat <==
Q	Q	Q	N	N	N	E	E	E	U	U	U	L	L	L	D	D	D
0	0	0	0	0	0	-1	0	1	0	0	0	-1	0	1	0	0	0
0	0	0	-1	0	1	-1	0	1	0	0	0	-1	0	1	0	0	0
0	0	0	-1	0	1	-2	0	2	0	0	0	-2	0	2	0	0	0
0	0	0	-1	0	1	-3	0	3	0	0	0	-3	0	3	0	0	0
0	0	0	-1	0	1	-4	0	4	0	0	0	-4	0	4	0	0	0
0	0	0	-1	0	1	-5	0	5	0	0	0	-5	0	5	0	0	0
0	0	0	-1	0	1	-6	0	6	0	0	0	-6	0	6	0	0	0
0	0	0	-1	0	1	-7	0	7	0	0	0	-7	0	7	0	0	0
0	0	0	-1	0	1	-8	0	8	0	0	0	-8	0	8	0	0	0
0	0	0	-1	0	1	-9	0	9	0	0	0	-9	0	9	0	0	0
0	0	0	-1	0	1	-10	0	10	0	0	0	-10	0	10	0	0	0
0	0	0	-1	-1	2	-1	-1	2	0	0	0	-1	-1	2	0	0	0
0	0	0	-2	0	2	-1	0	1	0	0	0	-1	0	1	0	0	0
0	0	0	-2	0	2	-3	0	3	0	0	0	-3	0	3	0	0	0
0	0	0	-2	0	2	-5	0	5	0	0	0	-5	0	5	0	0	0
0	0	0	-2	0	2	-7	0	7	0	0	0	-7	0	7	0	0	0
0	0	0	-2	0	2	-9	0	9	0	0	0	-9	0	9	0	0	0
0	0	0	-2	-1	3	-2	1	1	0	0	0	-1	-1	2	0	0	0
0	0	0	-2	-1	3	-2	-1	3	0	0	0	-2	-1	3	0	0	0
0	0	0	-3	0	3	-1	0	1	0	0	0	-1	0	1	0	0	0
0	0	0	-3	0	3	-2	0	2	0	0	0	-2	0	2	0	0	0
0	0	0	-3	0	3	-4	0	4	0	0	0	-4	0	4	0	0	0
0	0	0	-3	0	3	-5	0	5	0	0	0	-5	0	5	0	0	0
0	0	0	-3	0	3	-7	0	7	0	0	0	-7	0	7	0	0	0
0	0	0	-3	0	3	-8	0	8	0	0	0	-8	0	8	0	0	0
0	0	0	-3	0	3	-10	0	10	0	0	0	-10	0	10	0	0	0
0	0	0	-3	-1	4	-3	-1	4	0	0	0	-3	-1	4	0	0	0
0	0	0	-3	-2	5	-3	-2	5	0	0	0	-3	-2	5	0	0	0
0	0	0	-3	-2	5	-5	-1	6	0	0	0	-5	-1	6	0	0	0
0	0	0	-4	0	4	-1	0	1	0	0	0	-1	0	1	0	0	0
0	0	0	-4	0	4	-3	0	3	0	0	0	-3	0	3	0	0	0
0	0	0	-4	0	4	-5	0	5	0	0	0	-5	0	5	0	0	0
0	0	0	-4	0	4	-7	0	7	0	0	0	-7	0	7	0	0	0
0	0	0	-4	0	4	-9	0	9	0	0	0	-9	0	9	0	0	0
0	0	0	-4	-1	5	-4	-1	5	0	0	0	-4	-1	5	0	0	0
0	0	0	-4	-3	7	-4	-3	7	0	0	0	-4	-3	7	0	0	0
0	0	0	-5	0	5	-1	0	1	0	0	0	-1	0	1	0	0	0
0	0	0	-5	0	5	-2	0	2	0	0	0	-2	0	2	0	0	0
0	0	0	-5	0	5	-3	0	3	0	0	0	-3	0	3	0	0	0
0	0	0	-5	0	5	-4	0	4	0	0	0	-4	0	4	0	0	0
0	0	0	-5	0	5	-6	0	6	0	0	0	-6	0	6	0	0	0
0	0	0	-5	0	5	-7	0	7	0	0	0	-7	0	7	0	0	0
0	0	0	-5	0	5	-8	0	8	0	0	0	-8	0	8	0	0	0
0	0	0	-5	0	5	-9	0	9	0	0	0	-9	0	9	0	0	0
0	0	0	-5	-1	6	-3	-2	5	0	0	0	-3	-2	5	0	0	0
0	0	0	-5	-1	6	-5	-1	6	0	0	0	-5	-1	6	0	0	0
0	0	0	-5	-2	7	-5	-2	7	0	0	0	-5	-2	7	0	0	0
0	0	0	-5	-3	8	-5	-3	8	0	0	0	-5	-3	8	0	0	0
0	0	0	-5	-3	8	-8	3	5	0	0	0	-7	0	7	0	0	0
0	0	0	-5	-4	9	-5	-4	9	0	0	0	-5	-4	9	0	0	0
0	0	0	-6	0	6	-1	0	1	0	0	0	-1	0	1	0	0	0
0	0	0	-6	0	6	-5	0	5	0	0	0	-5	0	5	0	0	0
0	0	0	-6	0	6	-7	0	7	0	0	0	-7	0	7	0	0	0
0	0	0	-6	-1	7	-6	-1	7	0	0	0	-6	-1	7	0	0	0
0	0	0	-6	-4	10	-7	0	7	0	0	0	-5	-3	8	0	0	0
0	0	0	-7	0	7	-1	0	1	0	0	0	-1	0	1	0	0	0
0	0	0	-7	0	7	-2	0	2	0	0	0	-2	0	2	0	0	0
0	0	0	-7	0	7	-3	0	3	0	0	0	-3	0	3	0	0	0
0	0	0	-7	0	7	-4	0	4	0	0	0	-4	0	4	0	0	0
0	0	0	-7	0	7	-5	0	5	0	0	0	-5	0	5	0	0	0
0	0	0	-7	0	7	-6	0	6	0	0	0	-6	0	6	0	0	0
0	0	0	-7	0	7	-8	0	8	0	0	0	-8	0	8	0	0	0
0	0	0	-7	0	7	-9	0	9	0	0	0	-9	0	9	0	0	0
0	0	0	-7	0	7	-10	0	10	0	0	0	-10	0	10	0	0	0
0	0	0	-7	-1	8	-7	-1	8	0	0	0	-7	-1	8	0	0	0
0	0	0	-7	-2	9	-7	1	6	0	0	0	-6	-1	7	0	0	0
0	0	0	-7	-2	9	-7	-2	9	0	0	0	-7	-2	9	0	0	0
0	0	0	-7	-3	10	-7	2	5	0	0	0	-5	-2	7	0	0	0
0	0	0	-7	-3	10	-7	-3	10	0	0	0	-7	-3	10	0	0	0
0	0	0	-8	0	8	-1	0	1	0	0	0	-1	0	1	0	0	0
0	0	0	-8	0	8	-3	0	3	0	0	0	-3	0	3	0	0	0
0	0	0	-8	0	8	-5	0	5	0	0	0	-5	0	5	0	0	0
0	0	0	-8	0	8	-7	0	7	0	0	0	-7	0	7	0	0	0
0	0	0	-8	0	8	-9	0	9	0	0	0	-9	0	9	0	0	0
0	0	0	-8	-1	9	-8	-1	9	0	0	0	-8	-1	9	0	0	0
0	0	0	-9	0	9	-1	0	1	0	0	0	-1	0	1	0	0	0
0	0	0	-9	0	9	-2	0	2	0	0	0	-2	0	2	0	0	0
0	0	0	-9	0	9	-4	0	4	0	0	0	-4	0	4	0	0	0
0	0	0	-9	0	9	-5	0	5	0	0	0	-5	0	5	0	0	0
0	0	0	-9	0	9	-7	0	7	0	0	0	-7	0	7	0	0	0
0	0	0	-9	0	9	-8	0	8	0	0	0	-8	0	8	0	0	0
0	0	0	-9	0	9	-10	0	10	0	0	0	-10	0	10	0	0	0
0	0	0	-9	-1	10	-5	2	3	0	0	0	-3	-2	5	0	0	0
0	0	0	-9	-1	10	-6	1	5	0	0	0	-5	-1	6	0	0	0
0	0	0	-9	-1	10	-9	-1	10	0	0	0	-9	-1	10	0	0	0
0	0	0	-10	0	10	-1	0	1	0	0	0	-1	0	1	0	0	0
0	0	0	-10	0	10	-3	0	3	0	0	0	-3	0	3	0	0	0
0	0	0	-10	0	10	-7	0	7	0	0	0	-7	0	7	0	0	0
0	0	0	-10	0	10	-9	0	9	0	0	0	-9	0	9	0	0	0
-1	-1	-1	0	0	9	0	0	9	-1	-1	-1	0	0	9	-1	-1	-1
-1	-1	-1	0	0	9	-1	1	9	-1	-1	-1	-1	1	9	-1	-1	-1
-1	-1	-1	0	0	9	-2	2	9	-1	-1	-1	-2	2	9	-1	-1	-1
-1	-1	-1	0	0	9	-3	3	9	-1	-1	-1	-3	3	9	-1	-1	-1
-1	-1	-1	0	0	9	-4	4	9	-1	-1	-1	-4	4	9	-1	-1	-1
-1	-1	-1	0	0	9	-5	5	9	-1	-1	-1	-5	5	9	-1	-1	-1
-1	-1	-1	0	0	9	-6	6	9	-1	-1	-1	-6	6	9	-1	-1	-1
-1	-1	-1	0	0	9	-7	7	9	-1	-1	-1	-7	7	9	-1	-1	-1
-1	-1	-1	0	0	9	-8	8	9	-1	-1	-1	-8	8	9	-1	-1	-1
-1	-1	-1	0	0	9	-9	9	9	-1	-1	-1	-9	9	9	-1	-1	-1
-1	-1	-1	0	0	9	-10	9	10	-1	-1	-1	-10	9	10	-1	-1	-1
-1	-1	-1	0	1	8	0	1	8	-1	-1	-1	0	1	8	-1	-1	-1
-1	-1	-1	0	2	7	0	2	7	-1	-1	-1	0	2	7	-1	-1	-1
-1	-1	-1	0	3	6	0	3	6	-1	-1	-1	0	3	6	-1	-1	-1
-1	-1	-1	0	3	6	-4	3	10	-1	-1	-1	-5	6	8	-1	-1	-1
-1	-1	-1	0	4	5	0	4	5	-1	-1	-1	0	4	5	-1	-1	-1
-1	-1	-1	-1	0	10	-1	0	10	-1	-1	-1	-1	0	10	-1	-1	-1
-1	-1	-1	1	1	7	1	1	7	-1	-1	-1	1	1	7	-1	-1	-1
-1	-1	-1	-1	1	9	0	0	9	-1	-1	-1	0	0	9	-1	-1	-1
-1	-1	-1	-1	1	9	-1	1	9	-1	-1	-1	-1	1	9	-1	-1	-1
-1	-1	-1	-1	1	9	-2	2	9	-1	-1	-1	-2	2	9	-1	-1	-1
-1	-1	-1	-1	1	9	-3	3	9	-1	-1	-1	-3	3	9	-1	-1	-1
-1	-1	-1	-1	1	9	-4	4	9	-1	-1	-1	-4	4	9	-1	-1	-1
-1	-1	-1	-1	1	9	-5	5	9	-1	-1	-1	-5	5	9	-1	-1	-1
-1	-1	-1	-1	1	9	-6	6	9	-1	-1	-1	-6	6	9	-1	-1	-1
-1	-1	-1	-1	1	9	-7	7	9	-1	-1	-1	-7	7	9	-1	-1	-1
-1	-1	-1	-1	1	9	-8	8	9	-1	-1	-1	-8	8	9	-1	-1	-1
-1	-1	-1	-1	1	9	-9	9	9	-1	-1	-1	-9	9	9	-1	-1	-1
-1	-1	-1	-1	1	9	-10	9	10	-1	-1	-1	-10	9	10	-1	-1	-1
-1	-1	-1	1	2	6	1	2	6	-1	-1	-1	1	2	6	-1	-1	-1
-1	-1	-1	-1	2	8	-1	2	8	-1	-1	-1	-1	2	8	-1	-1	-1
-1	-1	-1	1	3	5	0	1	8	-1	-1	-1	-2	5	6	-1	-1	-1
-1	-1	-1	1	3	5	1	1	7	-1	-1	-1	-1	5	5	-1	-1	-1
-1	-1	-1	1	3	5	-1	1	9	-1	-1	-1	-3	5	7	-1	-1	-1
-1	-1	-1	1	3	5	1	2	6	-1	-1	-1	0	4	5	-1	-1	-1
-1	-1	-1	1	3	5	1	3	5	-1	-1	-1	1	3	5	-1	-1	-1
-1	-1	-1	1	3	5	1	4	4	-1	-1	-1	2	2	5	-1	-1	-1
-1	-1	-1	1	3	5	-2	1	10	-1	-1	-1	-4	5	8	-1	-1	-1
-1	-1	-1	-1	3	7	-1	3	7	-1	-1	-1	-1	3	7	-1	-1	-1
-1	-1	-1	-1	3	7	-2	2	9	-1	-1	-1	-3	4	8	-1	-1	-1
-1	-1	-1	1	4	4	1	4	4	-1	-1	-1	1	4	4	-1	-1	-1
-1	-1	-1	-1	4	6	-1	2	8	-1	-1	-1	-2	4	7	-1	-1	-1
-1	-1	-1	-1	4	6	-1	4	6	-1	-1	-1	-1	4	6	-1	-1	-1
-1	-1	-1	-1	5	5	-1	5	5	-1	-1	-1	-1	5	5	-1	-1	-1
-1	-1	-1	-2	1	10	-2	1	10	-1	-1	-1	-2	1	10	-1	-1	-1
-1	-1	-1	2	2	5	2	2	5	-1	-1	-1	2	2	5	-1	-1	-1
-1	-1	-1	-2	2	9	0	0	9	-1	-1	-1	0	0	9	-1	-1	-1
-1	-1	-1	-2	2	9	-1	1	9	-1	-1	-1	-1	1	9	-1	-1	-1
-1	-1	-1	-2	2	9	-2	2	9	-1	-1	-1	-2	2	9	-1	-1	-1
-1	-1	-1	-2	2	9	-3	3	9	-1	-1	-1	-3	3	9	-1	-1	-1
-1	-1	-1	-2	2	9	-4	4	9	-1	-1	-1	-4	4	9	-1	-1	-1
-1	-1	-1	-2	2	9	-5	5	9	-1	-1	-1	-5	5	9	-1	-1	-1
-1	-1	-1	-2	2	9	-6	6	9	-1	-1	-1	-6	6	9	-1	-1	-1
-1	-1	-1	-2	2	9	-7	7	9	-1	-1	-1	-7	7	9	-1	-1	-1
-1	-1	-1	-2	2	9	-8	8	9	-1	-1	-1	-8	8	9	-1	-1	-1
-1	-1	-1	-2	2	9	-9	9	9	-1	-1	-1	-9	9	9	-1	-1	-1
-1	-1	-1	-2	2	9	-10	9	10	-1	-1	-1	-10	9	10	-1	-1	-1
-1	-1	-1	2	3	4	2	3	4	-1	-1	-1	2	3	4	-1	-1	-1
-1	-1	-1	-2	3	8	-2	3	8	-1	-1	-1	-2	3	8	-1	-1	-1
-1	-1	-1	-2	4	7	-2	4	7	-1	-1	-1	-2	4	7	-1	-1	-1
-1	-1	-1	-2	5	6	-2	5	6	-1	-1	-1	-2	5	6	-1	-1	-1
-1	-1	-1	-3	2	10	-3	2	10	-1	-1	-1	-3	2	10	-1	-1	-1
-1	-1	-1	3	3	3	0	0	9	-1	-1	-1	-3	6	6	-1	-1	-1
-1	-1	-1	-3	3	9	0	0	9	-1	-1	-1	0	0	9	-1	-1	-1
-1	-1	-1	-3	3	9	-1	1	9	-1	-1	-1	-1	1	9	-1	-1	-1
-1	-1	-1	-3	3	9	-2	2	9	-1	-1	-1	-2	2	9	-1	-1	-1
-1	-1	-1	-3	3	9	-3	3	9	-1	-1	-1	-3	3	9	-1	-1	-1
-1	-1	-1	-3	3	9	-4	4	9	-1	-1	-1	-4	4	9	-1	-1	-1
-1	-1	-1	-3	3	9	-5	5	9	-1	-1	-1	-5	5	9	-1	-1	-1
-1	-1	-1	-3	3	9	-6	6	9	-1	-1	-1	-6	6	9	-1	-1	-1
-1	-1	-1	-3	3	9	-7	7	9	-1	-1	-1	-7	7	9	-1	-1	-1
-1	-1	-1	-3	3	9	-8	8	9	-1	-1	-1	-8	8	9	-1	-1	-1
-1	-1	-1	-3	3	9	-9	9	9	-1	-1	-1	-9	9	9	-1	-1	-1
-1	-1	-1	-3	3	9	-10	9	10	-1	-1	-1	-10	9	10	-1	-1	-1
-1	-1	-1	-3	4	8	-3	4	8	-1	-1	-1	-3	4	8	-1	-1	-1
-1	-1	-1	-3	5	7	-1	5	5	-1	-1	-1	1	1	7	-1	-1	-1
-1	-1	-1	-3	5	7	-3	5	7	-1	-1	-1	-3	5	7	-1	-1	-1
-1	-1	-1	-3	6	6	-3	6	6	-1	-1	-1	-3	6	6	-1	-1	-1
-1	-1	-1	-4	3	10	-4	3	10	-1	-1	-1	-4	3	10	-1	-1	-1
-1	-1	-1	-4	4	9	0	0	9	-1	-1	-1	0	0	9	-1	-1	-1
-1	-1	-1	-4	4	9	-1	1	9	-1	-1	-1	-1	1	9	-1	-1	-1
-1	-1	-1	-4	4	9	-2	2	9	-1	-1	-1	-2	2	9	-1	-1	-1
-1	-1	-1	-4	4	9	-3	3	9	-1	-1	-1	-3	3	9	-1	-1	-1
-1	-1	-1	-4	4	9	-4	4	9	-1	-1	-1	-4	4	9	-1	-1	-1
-1	-1	-1	-4	4	9	-5	5	9	-1	-1	-1	-5	5	9	-1	-1	-1
-1	-1	-1	-4	4	9	-6	6	9	-1	-1	-1	-6	6	9	-1	-1	-1
-1	-1	-1	-4	4	9	-7	7	9	-1	-1	-1	-7	7	9	-1	-1	-1
-1	-1	-1	-4	4	9	-8	8	9	-1	-1	-1	-8	8	9	-1	-1	-1
-1	-1	-1	-4	4	9	-9	9	9	-1	-1	-1	-9	9	9	-1	-1	-1
-1	-1	-1	-4	4	9	-10	9	10	-1	-1	-1	-10	9	10	-1	-1	-1
-1	-1	-1	-4	5	8	-4	5	8	-1	-1	-1	-4	5	8	-1	-1	-1
-1	-1	-1	-4	6	7	-4	6	7	-1	-1	-1	-4	6	7	-1	-1	-1
-1	-1	-1	-5	4	10	-5	4	10	-1	-1	-1	-5	4	10	-1	-1	-1
-1	-1	-1	-5	5	9	0	0	9	-1	-1	-1	0	0	9	-1	-1	-1
-1	-1	-1	-5	5	9	-1	1	9	-1	-1	-1	-1	1	9	-1	-1	-1
-1	-1	-1	-5	5	9	-2	2	9	-1	-1	-1	-2	2	9	-1	-1	-1
-1	-1	-1	-5	5	9	-3	3	9	-1	-1	-1	-3	3	9	-1	-1	-1
-1	-1	-1	-5	5	9	-4	4	9	-1	-1	-1	-4	4	9	-1	-1	-1
-1	-1	-1	-5	5	9	-5	5	9	-1	-1	-1	-5	5	9	-1	-1	-1
-1	-1	-1	-5	5	9	-6	6	9	-1	-1	-1	-6	6	9	-1	-1	-1
-1	-1	-1	-5	5	9	-7	7	9	-1	-1	-1	-7	7	9	-1	-1	-1
-1	-1	-1	-5	5	9	-8	8	9	-1	-1	-1	-8	8	9	-1	-1	-1
-1	-1	-1	-5	5	9	-9	9	9	-1	-1	-1	-9	9	9	-1	-1	-1
-1	-1	-1	-5	5	9	-10	9	10	-1	-1	-1	-10	9	10	-1	-1	-1
-1	-1	-1	-5	6	8	-5	6	8	-1	-1	-1	-5	6	8	-1	-1	-1
-1	-1	-1	-5	7	7	-5	7	7	-1	-1	-1	-5	7	7	-1	-1	-1
-1	-1	-1	-6	5	10	-3	4	8	-1	-1	-1	-2	2	9	-1	-1	-1
-1	-1	-1	-6	5	10	-6	5	10	-1	-1	-1	-6	5	10	-1	-1	-1
-1	-1	-1	-6	6	9	0	0	9	-1	-1	-1	0	0	9	-1	-1	-1
-1	-1	-1	-6	6	9	-1	1	9	-1	-1	-1	-1	1	9	-1	-1	-1
-1	-1	-1	-6	6	9	-2	2	9	-1	-1	-1	-2	2	9	-1	-1	-1
-1	-1	-1	-6	6	9	-3	3	9	-1	-1	-1	-3	3	9	-1	-1	-1
-1	-1	-1	-6	6	9	-4	4	9	-1	-1	-1	-4	4	9	-1	-1	-1
-1	-1	-1	-6	6	9	-5	5	9	-1	-1	-1	-5	5	9	-1	-1	-1
-1	-1	-1	-6	6	9	-6	6	9	-1	-1	-1	-6	6	9	-1	-1	-1
-1	-1	-1	-6	6	9	-7	7	9	-1	-1	-1	-7	7	9	-1	-1	-1
-1	-1	-1	-6	6	9	-8	8	9	-1	-1	-1	-8	8	9	-1	-1	-1
-1	-1	-1	-6	6	9	-9	9	9	-1	-1	-1	-9	9	9	-1	-1	-1
-1	-1	-1	-6	6	9	-10	9	10	-1	-1	-1	-10	9	10	-1	-1	-1
-1	-1	-1	-6	7	8	-2	4	7	-1	-1	-1	-1	2	8	-1	-1	-1
-1	-1	-1	-6	7	8	-6	7	8	-1	-1	-1	-6	7	8	-1	-1	-1
-1	-1	-1	-7	6	10	-7	6	10	-1	-1	-1	-7	6	10	-1	-1	-1
-1	-1	-1	-7	7	9	0	0	9	-1	-1	-1	0	0	9	-1	-1	-1
-1	-1	-1	-7	7	9	-1	1	9	-1	-1	-1	-1	1	9	-1	-1	-1
-1	-1	-1	-7	7	9	-2	2	9	-1	-1	-1	-2	2	9	-1	-1	-1
-1	-1	-1	-7	7	9	-3	3	9	-1	-1	-1	-3	3	9	-1	-1	-1
-1	-1	-1	-7	7	9	-4	4	9	-1	-1	-1	-4	4	9	-1	-1	-1
-1	-1	-1	-7	7	9	-5	5	9	-1	-1	-1	-5	5	9	-1	-1	-1
-1	-1	-1	-7	7	9	-6	6	9	-1	-1	-1	-6	6	9	-1	-1	-1
-1	-1	-1	-7	7	9	-7	7	9	-1	-1	-1	-7	7	9	-1	-1	-1
-1	-1	-1	-7	7	9	-8	8	9	-1	-1	-1	-8	8	9	-1	-1	-1
-1	-1	-1	-7	7	9	-9	9	9	-1	-1	-1	-9	9	9	-1	-1	-1
-1	-1	-1	-7	7	9	-10	9	10	-1	-1	-1	-10	9	10	-1	-1	-1
-1	-1	-1	-7	8	8	-7	8	8	-1	-1	-1	-7	8	8	-1	-1	-1
-1	-1	-1	-8	7	10	-8	7	10	-1	-1	-1	-8	7	10	-1	-1	-1
-1	-1	-1	-8	8	9	0	0	9	-1	-1	-1	0	0	9	-1	-1	-1
-1	-1	-1	-8	8	9	-1	1	9	-1	-1	-1	-1	1	9	-1	-1	-1
-1	-1	-1	-8	8	9	-2	2	9	-1	-1	-1	-2	2	9	-1	-1	-1
-1	-1	-1	-8	8	9	-3	3	9	-1	-1	-1	-3	3	9	-1	-1	-1
-1	-1	-1	-8	8	9	-4	4	9	-1	-1	-1	-4	4	9	-1	-1	-1
-1	-1	-1	-8	8	9	-5	5	9	-1	-1	-1	-5	5	9	-1	-1	-1
-1	-1	-1	-8	8	9	-6	6	9	-1	-1	-1	-6	6	9	-1	-1	-1
-1	-1	-1	-8	8	9	-7	7	9	-1	-1	-1	-7	7	9	-1	-1	-1
-1	-1	-1	-8	8	9	-8	8	9	-1	-1	-1	-8	8	9	-1	-1	-1
-1	-1	-1	-8	8	9	-9	9	9	-1	-1	-1	-9	9	9	-1	-1	-1
-1	-1	-1	-8	8	9	-10	9	10	-1	-1	-1	-10	9	10	-1	-1	-1
-1	-1	-1	-9	8	10	-9	8	10	-1	-1	-1	-9	8	10	-1	-1	-1
-1	-1	-1	-9	9	9	0	0	9	-1	-1	-1	0	0	9	-1	-1	-1
-1	-1	-1	-9	9	9	-1	1	9	-1	-1	-1	-1	1	9	-1	-1	-1
-1	-1	-1	-9	9	9	-2	2	9	-1	-1	-1	-2	2	9	-1	-1	-1
-1	-1	-1	-9	9	9	-3	3	9	-1	-1	-1	-3	3	9	-1	-1	-1
-1	-1	-1	-9	9	9	-4	4	9	-1	-1	-1	-4	4	9	-1	-1	-1
-1	-1	-1	-9	9	9	-5	5	9	-1	-1	-1	-5	5	9	-1	-1	-1
-1	-1	-1	-9	9	9	-6	6	9	-1	-1	-1	-6	6	9	-1	-1	-1
-1	-1	-1	-9	9	9	-7	7	9	-1	-1	-1	-7	7	9	-1	-1	-1
-1	-1	-1	-9	9	9	-8	8	9	-1	-1	-1	-8	8	9	-1	-1	-1
-1	-1	-1	-9	9	9	-9	9	9	-1	-1	-1	-9	9	9	-1	-1	-1
-1	-1	-1	-9	9	9	-10	9	10	-1	-1	-1	-10	9	10	-1	-1	-1
-1	-1	-1	-10	9	10	0	0	9	-1	-1	-1	0	0	9	-1	-1	-1
-1	-1	-1	-10	9	10	-1	1	9	-1	-1	-1	-1	1	9	-1	-1	-1
-1	-1	-1	-10	9	10	-2	2	9	-1	-1	-1	-2	2	9	-1	-1	-1
-1	-1	-1	-10	9	10	-3	3	9	-1	-1	-1	-3	3	9	-1	-1	-1
-1	-1	-1	-10	9	10	-4	4	9	-1	-1	-1	-4	4	9	-1	-1	-1
-1	-1	-1	-10	9	10	-5	5	9	-1	-1	-1	-5	5	9	-1	-1	-1
-1	-1	-1	-10	9	10	-6	6	9	-1	-1	-1	-6	6	9	-1	-1	-1
-1	-1	-1	-10	9	10	-7	7	9	-1	-1	-1	-7	7	9	-1	-1	-1
-1	-1	-1	-10	9	10	-8	8	9	-1	-1	-1	-8	8	9	-1	-1	-1
-1	-1	-1	-10	9	10	-9	9	9	-1	-1	-1	-9	9	9	-1	-1	-1
-1	-1	-1	-10	9	10	-10	9	10	-1	-1	-1	-10	9	10	-1	-1	-1
-2	-2	-2	0	9	9	0	9	9	-2	-2	-2	0	9	9	-2	-2	-2
-2	-2	-2	1	7	10	1	7	10	-2	-2	-2	1	7	10	-2	-2	-2
-2	-2	-2	1	8	9	1	8	9	-2	-2	-2	1	8	9	-2	-2	-2
-2	-2	-2	-1	9	10	-1	9	10	-2	-2	-2	-1	9	10	-2	-2	-2
-2	-2	-2	2	6	10	2	7	9	-2	-2	-2	3	5	10	-2	-2	-2
-2	-2	-2	2	7	9	2	7	9	-2	-2	-2	2	7	9	-2	-2	-2
-2	-2	-2	3	5	10	3	5	10	-2	-2	-2	3	5	10	-2	-2	-2
-2	-2	-2	3	6	9	3	6	9	-2	-2	-2	3	6	9	-2	-2	-2
-2	-2	-2	3	7	8	3	7	8	-2	-2	-2	3	7	8	-2	-2	-2
-2	-2	-2	4	5	9	4	5	9	-2	-2	-2	4	5	9	-2	-2	-2
-2	-2	-2	4	7	7	4	7	7	-2	-2	-2	4	7	7	-2	-2	-2
-2	-2	-2	5	5	8	5	5	8	-2	-2	-2	5	5	8	-2	-2	-2
-2	-2	-2	5	6	7	5	6	7	-2	-2	-2	5	6	7	-2	-2	-2
-3	-3	-3	7	10	10	7	10	10	-3	-3	-3	7	10	10	-3	-3	-3
-3	-3	-3	8	9	10	8	9	10	-3	-3	-3	8	9	10	-3	-3	-3
